Modeling and Control of Sustainable Transitions through Opinion-Behavior Coupling in Heterogeneous Networks

Understanding how sustainable behaviors spread within heterogeneous societies requires the integration of behavioral data, social influence mechanisms, and structured approaches to control. In this paper, we propose a data-driven computational framework for coupled opinion-adoption dynamics in social systems. Each node in the multilayer network represents a community characterized by a specific age group and mobility level, derived from large-scale survey data on the predisposition to adopt electric vehicles in Northern Europe. The proposed model captures three mechanisms: behavioral contagion through social and informational diffusion, abandonment driven by dissatisfaction, and feedback between opinions and adoption levels through social influence. Analyzing the equilibrium points of the coupled system allows us to derive the conditions that enable large-scale adoption. We empirically calibrate the model using data to construct synthetic populations and social similarity networks, which we use to explore targeted interventions that promote sustainable transitions. Specifically, the analysis focuses on two types of control strategies: opinion-based policies, which act on the social network layer, and policies that aim to improve experience and reduce dissatisfaction. Simulation results show that the latter ensure more stable and long-term adoption, offering concrete insights for designing effective interventions in sociotechnical transitions toward sustainability.

==> Plots/tnse_sad.m <==
% % %%%%%%%%% Controlled discrete time SAD model %%%%%%%%%%%%%%%%%%%%%%%%%%%
% % %%%%%%%%% con opinions e con dati %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%clear all 

n = 25; % Numero di communità 
T = 1000; % Numero di passi temporali

global delta;
global gamma_c;
global beta_c;
delta = [0.0344827586206897
    0.04
    0.0454545454545455
    0.001
    0.0476190476190476
    0.0222222222222222
    0.001
    0.0217391304347826
    0.0217391304347826
    0.0576923076923077
    0.0270270270270270
    0.0555555555555556
    0.0212765957446809
    0.001
    0.0277777777777778
    0.0175438596491228
    0.001
    0.0180180180180180
    0.0701754385964912
    0.1153846153846150
    0.0246913580246914
    0.0550458715596330
    0.0289855072463768
    0.0952380952380952
    0.0454545454545455];
beta_c = 0.01;
gamma_c = 0.02;

% population distributions (Germany) 
f = [0.020969, 0.018077, 0.031815, 0.014461, 0.015184, ...
     0.032538, 0.030369, 0.066522, 0.033261, 0.037599, ...
     0.026753, 0.039046, 0.067968, 0.026753, 0.026030, ...
     0.041215, 0.047722, 0.080260, 0.041215, 0.018800, ...
     0.058568, 0.078814, 0.099783, 0.030369, 0.015907];

W = readmatrix('/Users/MARTINA/Library/CloudStorage/Dropbox/Adoption-Opinion CDC/TNSE - dati/Plots/similarity_germany_median2.csv');
m = repmat(1:5, 1, 5);
N = 1078; 

% Parametri per l'evoluzione dell'opinione
%a = rand(n,1); b = (1-a).*rand(n,1); 
c = 1 - a - b;

% Condizioni iniziali
A0 = [0.3448275862068970
    0.48
    0.4318181818181820
    0.55
    0.7619047619047620
    0.2222222222222220
    0.2619047619047620
    0.391304347826087
    0.5434782608695650
    0.5384615384615380
    0.10810810810810800
    0.18518518518518500
    0.22340425531914900
    0.24324324324324300
    0.5
    0.05263157894736840
    0.18181818181818200
    0.13513513513513500
    0.2807017543859650
    0.2692307692307690
    0.037037037037037000
    0.07339449541284400
    0.11594202898550700
    0.07142857142857140
    0.09090909090909090
].*f';
S0 = f' - A0;
D0 = zeros(1, n);
x0 = [0.5517241379310350
    0.48
    0.5227272727272730
    0.7
    0.5714285714285710
    0.6
    0.5714285714285710
    0.717391304347826
    0.6739130434782610
    0.5192307692307690
    0.5945945945945950
    0.42592592592592600
    0.43617021276595700
    0.6756756756756760
    0.6388888888888890
    0.5087719298245610
    0.5
    0.4594594594594600
    0.5789473684210530
    0.5769230769230770
    0.4444444444444440
    0.41284403669724800
    0.4492753623188410
    0.40476190476190500
    0.4090909090909090
];

% Inizializzazione delle variabili
S = zeros(T, n);
A = zeros(T, n);
D = zeros(T, n);
x = zeros(T, n);
S(1, :) = S0;
A(1, :) = A0;
D(1, :) = D0;
x(1, :) = x0;

const=0;
for j = 1:n
    const = const + m(j) * f(j);
end
const = 1/const;

% budget del controllo 
%budget=0;
budget = n;
budget2 = 0.75*n;
%% 1) controllo proporzionale alla distribuzione 
% tante persone ci sono più saranno incentivate ad adottare
u1 = zeros(n,1);
%u1 = min(budget2*f',1);
%u1 = min(budget2*m.*f/sum(m.*f),1)';
%u = zeros(1,n);
%u = min(budget*f,1-x(1,:));
u = min(budget*m.*f/sum(m.*f),1-x(1,:));

%% assegnazioe in ordine di indice di mobilità
% weights = m .* f;
% [~, idx] = sort(m, 'descend'); % idx contiene l'ordine delle comunità
% u = zeros(1,n);      % inizializza il vettore del budget
% budget_left = budget;
% for k = 1:n
%     j = idx(k);  % comunità corrente in ordine di mobilità
%     alloc = budget*weights(j);   % quantità da assegnare
%     if alloc <= budget_left
%         u(j) = alloc;
%         budget_left = budget_left - alloc;
%     else
%         u(j) = budget_left; % assegna tutto il rimanente se meno del peso
%         budget_left = 0;
%         break;
%     end
%     u
% end
% u = min(u, 1-x(1,:));


%% 2) controllo proporzionale alla distribuzione e alla sua mobilità 
% for j = 1:n
%     u(j) = 2 * m(j) * f(j);
% end
% for j = 1:n
%     u1(j) = 0.1 * m(j) * f(j);
% end

%% 3) controllo con misura di centralità su social network
G = digraph(W);  % o graph(W) se il grafo è non diretto
%u = min(budget*centrality(G, 'indegree')'/sum(centrality(G, 'indegree')),1-x(1,:));
%u = min(budget*centrality(G, 'pagerank')'/sum(centrality(G, 'pagerank')),1-x(1,:));

%u1 = min(budget*centrality(G, 'indegree')/sum(centrality(G, 'indegree')),1);
%u1 = min(budget*centrality(G, 'pagerank')/sum(centrality(G, 'pagerank')),1);

x(1,:) = x(1,:) + u;
delta = delta.*(1-u1);

R = zeros(T,1);
% Simulazione nel tempo
for t = 1:T-1
    infection_force = const * sum(m.*A(t,:));

    for j = 1:n

        beta = beta_c * x(t,j);
        gamma = gamma_c * x(t,j);

        % Evoluzione dell'opinione x_j(t+1)
        x(t+1,j) = a(j) * (x(1,j)) + b(j) * sum(W(j,:) .* x(t,:)) + c(j) * infection_force;
        %x(t+1,j) = a * 1 + b * sum(W(j,:) .* x(t,:)) + c * infection_force;

        S(t+1,j) = S(t,j) - beta * m(j) * S(t,j) * infection_force + gamma * D(t,j);
        A(t+1,j) = A(t,j) + beta * m(j) * S(t,j) * infection_force - delta(j) * A(t,j);
        D(t+1,j) = D(t,j) + delta(j) * A(t,j) - gamma * D(t,j);
    end

    % Reproduction number
    M = eye(n) - diag(delta) + const * beta_c * diag(x(t,:)) * (m' * m);  
    eigvals = eig(M); % autovalori
    R(t) = max(abs(eigvals)); % raggio spettrale
end


% Visualizzazione dei risultati
figure(1); hold on;
grid on
plot(1:T, sum(x(1:T,:),2)/n, 'LineWidth', 1.5);
title('Opinions x(t)');
ylabel('x');
ylim([0 1])
ax = gca;    
ax.FontSize = 13; 

% subplot(3, 1, 2);
% plot(1:T, A(1:T,:), 'LineWidth', 1.5);
% title('Adopters a(t)');
% ylim([0 1])
% xlabel('Tempo');
% ylabel('A');
% 
% subplot(3, 1, 3);
% plot(1:T, D, 'LineWidth', 1.5);
% title('Dissatisfied d(t)');
% xlabel('Time');
% ylim([0 1])
% ylabel('D');

figure(3);
plot(1:T, sum(S(1:T,:),2), 'LineWidth', 1.5);
hold on 
plot(1:T, sum(A(1:T,:),2), 'LineWidth', 1.5);
plot(1:T, sum(D(1:T,:),2), 'LineWidth', 1.5);
grid on
hold off
legend('susceptibles', 'adopters', 'dissatisfied')
ylim([0 1])
ax = gca;    % ottieni l'handle degli assi
ax.FontSize = 13; 


% Plot di R(t)
figure(2); hold on;
plot(1:T-1, R(1:T-1), 'LineWidth', 2);
xlabel('Time');
ylabel('R(t)');
grid on;
